Four loop renormalization in six dimensions using Forcer

We employ the Forcer algorithm to renormalize a variety of six dimensional field theories to four loops. In order to achieve this we construct the Forcer master integrals in six dimensions from their four dimensional counterparts by using the Tarasov method. The $\epsilon$ expansion of the six dimensional masters are determined up to weight $9$ where $d$ $=$ $6$ $-$ $2\epsilon$. By applying the Forcer routine the four loop MSbar renormalization of $\phi^3$ theory is reproduced before gauge theories are considered. The renormalization of these theories is also determined in the MOMt scheme. For instance the absence of $\zeta_4$ and $\zeta_6$ is confirmed to five loops in the MOMt renormalization of $\phi^3$ theory. We also evaluate the three loop $\beta$-function of the gauge coupling in six dimensional QCD.

==> anc/qcdforcd6.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

      Electronic version of the six dimensional Forcer master integrals 

                                   and 

        O(N) phi^3 five loop MOMtilde renormalization group functions, 
                coupling constant maps and conversion functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

z_n is the Riemann zeta function.
z5z3 is the multiple zeta zeta_{5,3}

g1 and g2 are O(N) phi^3 MSbar coupling constants 
g1m and g2m are O(N) phi^3 MOMtilde coupling constants 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    Six dimensional Forcer master integrals 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   haha =

       + ep^-2 * (
          - 1/72
          )

       + ep^-1 * (
          - 17/108
          + 5/36*z5
          - 1/36*z3
          )

       + ep * (
          - 24671/7776
          - 67/48*z7
          + 425/432*z6
          - 13/144*z5
          + 25/144*z4
          + 895/432*z3
          - 1/12*z3*z4
          - 17/216*z3^2
          )

       + ep^2 * (
          + 113711/46656
          + 9/10*z5z3
          - 6011/720*z8
          - 3785/288*z7
          - 5/32*z6
          - 58795/7776*z5
          + 895/288*z4
          + 103955/7776*z3
          + 17/2*z3*z5
          - 17/72*z3*z4
          - 287/144*z3^2
          )

       + ep^3 * (
          + 12816899/93312
          - 41341/432*z9
          + 21/4*z5z3
          - 26929/432*z8
          - 6235/192*z7
          - 298475/15552*z6
          - 4168205/46656*z5
          + 103955/5184*z4
          + 6*z4*z5
          + 2837317/46656*z3
          + 385/18*z3*z6
          + 559/12*z3*z5
          - 287/48*z3*z4
          - 178393/7776*z3^2
          - 127/54*z3^3
          )

       - 407/432
          + 25/72*z6
          + 85/216*z5
          - 1/24*z4
          + 25/216*z3
          - 1/36*z3^2
         ;

   no1 =

       + ep^-2 * (
          + 1/216
          - 1/72*z3
          )

       + ep^-1 * (
          + 65/1296
          - 1/48*z4
          - 13/216*z3
          )

       + ep * (
          + 4109/5832
          - 5/144*z6
          - 97/432*z5
          - 1/3*z4
          - 457/972*z3
          - 5/12*z3^2
          )

       + ep^2 * (
          - 113837/34992
          + 1079/144*z7
          - 355/864*z6
          - 271/96*z5
          - 457/648*z4
          + 32069/11664*z3
          - 5/4*z3*z4
          - 239/144*z3^2
          )

       + ep^3 * (
          - 461663/7776
          + 9/10*z5z3
          + 5533/240*z8
          + 3583/216*z7
          - 3745/576*z6
          - 233099/15552*z5
          + 32069/7776*z4
          + 1051357/23328*z3
          - 1025/36*z3*z5
          - 239/48*z3*z4
          + 623/288*z3^2
          )

       + ep^4 * (
          - 652648633/1259712
          + 87667/288*z9
          + 263/10*z5z3
          - 16367/1920*z8
          - 50051/864*z7
          - 1128935/31104*z6
          - 3871021/93312*z5
          + 1051357/15552*z4
          - 1187/24*z4*z5
          + 159555301/419904*z3
          - 4975/72*z3*z6
          - 1238/27*z3*z5
          + 623/96*z3*z4
          + 129635/5184*z3^2
          - 785/108*z3^3
          )

       + 179/648
          - 1/36*z5
          - 13/144*z4
          - 2/9*z3
         ;

   no2 =

       + ep^-2 * (
          + 1/216
          - 1/72*z3
          )

       + ep^-1 * (
          + 37/648
          - 1/48*z4
          - 13/216*z3
          )

       + ep * (
          + 41141/23328
          - 35/288*z6
          - 83/288*z5
          - 41/96*z4
          - 10433/7776*z3
          - 29/144*z3^2
          )

       + ep^2 * (
          + 569563/139968
          + 607/96*z7
          - 985/1728*z6
          - 3529/1728*z5
          - 10433/5184*z4
          - 215839/46656*z3
          - 29/48*z3*z4
          + 275/864*z3^2
          )

       + ep^3 * (
          - 1736987/93312
          + 57/20*z5z3
          + 29021/1920*z8
          + 4873/192*z7
          - 15185/3456*z6
          - 44501/3456*z5
          - 215839/31104*z4
          - 354467/93312*z3
          - 147/8*z3*z5
          + 275/288*z3*z4
          + 9347/1728*z3^2
          )

       + ep^4 * (
          - 1681647517/5038848
          + 107111/432*z9
          + 391/40*z5z3
          + 260863/3840*z8
          + 252305/3456*z7
          - 1793885/62208*z6
          - 3011489/62208*z5
          - 354467/62208*z4
          - 783/16*z4*z5
          + 174453625/1679616*z3
          - 3235/72*z3*z6
          - 6085/144*z3*z5
          + 9347/576*z3*z4
          + 1032319/31104*z3^2
          + 1117/216*z3^3
          )

       + 505/1296
          - 1/16*z5
          - 13/144*z4
          - 41/144*z3
         ;

   no6 =

       + ep^-3 * (
          + 1/864
          )

       + ep^-2 * (
          + 85/10368
          - 1/216*z3
          )

       + ep^-1 * (
          + 1171/41472
          - 1/144*z4
          - 7/324*z3
          )

       + ep * (
          - 15492679/17915904
          - 5/432*z6
          - 191/1296*z5
          + 43/5184*z4
          + 45173/93312*z3
          - 5/36*z3^2
          )

       + ep^2 * (
          - 635174947/71663616
          + 319/216*z7
          - 815/2592*z6
          + 12191/7776*z5
          + 45173/62208*z4
          + 499027/124416*z3
          - 5/12*z3*z4
          - 265/432*z3^2
          )

       + ep^3 * (
          - 172136749511/2579890176
          + 3/5*z5z3
          + 4877/1440*z8
          + 15107/2592*z7
          + 15185/3888*z6
          + 312319/23328*z5
          + 499027/82944*z4
          + 124450471/4478976*z3
          - 355/54*z3*z5
          - 265/144*z3*z4
          - 11483/2592*z3^2
          )

       + ep^4 * (
          - 13667311599401/30958682112
          + 11917/216*z9
          + 11/4*z5z3
          + 5071/384*z8
          + 1285387/15552*z7
          + 6020515/186624*z6
          + 395303/6912*z5
          + 124450471/2985984*z4
          - 517/36*z4*z5
          + 29876391323/161243136*z3
          - 425/27*z3*z6
          - 18185/648*z3*z5
          - 11483/864*z3*z4
          - 89813/3888*z3^2
          + 310/81*z3^3
          )

       + 575/1492992
          - 1/108*z5
          - 7/216*z4
          + 43/7776*z3
         ;

   lala =

       + ep^-3 * (
          + 7/103680
          )

       + ep^-2 * (
          + 61/77760
          )

       + ep^-1 * (
          + 32939/7464960
          )

       + ep * (
          + 19619333/1074954240
          + 1/864*z4
          + 781/155520*z3
          )

       + ep^2 * (
          - 4976176237/12899450880
          - 147/64*z7
          + 1999/1728*z5
          + 781/103680*z4
          + 113243/93312*z3
          )

       + ep^3 * (
          - 958677083731/154793410560
          + 27/40*z5z3
          - 6189/640*z8
          - 245/64*z7
          + 29965/10368*z6
          - 27097/6480*z5
          + 113243/62208*z4
          + 207922571/11197440*z3
          + 45/8*z3*z5
          - 12547/1620*z3^2
          )

       + ep^4 * (
          - 124644920515261/1857520926720
          - 4583/48*z9
          + 9/8*z5z3
          - 2063/128*z8
          + 66137/960*z7
          - 651109/62208*z6
          - 3018899/41472*z5
          + 207922571/7464960*z4
          + 27/8*z4*z5
          + 24089428751/134369280*z3
          + 225/16*z3*z6
          + 75/8*z3*z5
          - 12547/540*z3*z4
          - 835661/15552*z3^2
          + 89/8*z3^3
          )

       + 277411/17915904
          + 1/1296*z3
         ;

   nono =

       + ep^-3 * (
          + 7/20736
          )

       + ep^-2 * (
          + 277/138240
          )

       + ep^-1 * (
          + 88751/14929920
          + 1/2880*z3
          )

       + ep * (
          - 333199777/2149908480
          - 23/2880*z5
          + 1183/69120*z4
          + 5915/82944*z3
          )

       + ep^2 * (
          - 88173683267/60197437440
          - 1/48*z6
          + 511/1280*z5
          + 5915/55296*z4
          + 39770197/104509440*z3
          + 55/4032*z3^2
          )

       + ep^3 * (
          - 784677709121141/75848771174400
          - 1321/5760*z7
          + 2513/2592*z6
          + 228563/82944*z5
          + 39770197/69672960*z4
          + 33133204459/14631321600*z3
          + 55/1344*z3*z4
          - 8088181/25401600*z3^2
          )

       + ep^4 * (
          - 76520147938928867/1179869773824000
          + 51/400*z5z3
          - 12819/12800*z8
          + 23604521/2419200*z7
          + 46385/6912*z6
          + 151421381/11612160*z5
          + 33133204459/9754214400*z4
          + 268698233469613/18435465216000*z3
          + 2183/2016*z3*z5
          - 8088181/8467200*z3*z4
          - 7099705903/3556224000*z3^2
          )

       + ep^5 * (
          - 5101030757005946137661/13379723235164160000
          - 75241/15120*z9
          + 145967/56000*z5z3
          + 163411417/6912000*z8
          + 69388016609/1016064000*z7
          + 23625397/746496*z6
          + 873900507443/14631321600*z5
          + 268698233469613/12290310144000*z4
          + 4489/6720*z4*z5
          + 80588867392532353/860321710080000*z3
          + 95/36*z3*z6
          - 14767793/1411200*z3*z5
          - 7099705903/1185408000*z3*z4
          - 38332734677761/4480842240000*z3^2
          - 7501/10080*z3^3
          )

       - 30421/59719680
          + 1/1920*z4
          + 1183/103680*z3
         ;

   cross =

       + ep^-2 * (
          + 1/69120
          )

       + ep^-1 * (
          + 47/497664
          )

       + ep * (
          + 383903/358318080
          - 1/288*z5
          + 1/405*z3
          )

       + ep^2 * (
          + 49253441/4299816960
          - 5/576*z6
          - 65/3456*z5
          + 1/270*z4
          + 107/38880*z3
          + 7/1440*z3^2
          )

       + ep^3 * (
          + 160435019/1146617856
          - 127/2880*z7
          - 325/6912*z6
          + 10889/207360*z5
          + 107/25920*z4
          - 36259/233280*z3
          + 7/480*z3*z4
          + 91/3456*z3^2
          )

       + ep^4 * (
          + 275319668651/206391214080
          - 27/200*z5z3
          + 4129/19200*z8
          - 1651/6912*z7
          + 1153/9216*z6
          + 1273231/2488320*z5
          - 36259/155520*z4
          - 10696109/5598720*z3
          - 11/720*z3*z5
          + 91/1152*z3*z4
          + 52129/207360*z3^2
          )

       + ep^5 * (
          + 78476268381583/7430083706880
          - 173/2160*z9
          - 117/160*z5z3
          + 53677/46080*z8
          + 1164091/414720*z7
          + 1266383/995328*z6
          + 2121787/9953280*z5
          - 10696109/3732480*z4
          + 95/96*z4*z5
          - 68574311/4478976*z3
          - 1/16*z3*z6
          - 143/1728*z3*z5
          + 52129/69120*z3*z4
          + 2105237/829440*z3^2
          - 871/2160*z3^3
          )

       + 9241/29859840
         ;

   bebe =

       + ep^-3 * (
          + 1/41472
          )

       + ep^-2 * (
          + 173/1382400
          )

       + ep^-1 * (
          + 245651/746496000
          + 1/28800*z3
          )

       + ep * (
          - 18489907021/2687385600000
          - 23/28800*z5
          + 2989/3456000*z4
          + 13087/3840000*z3
          )

       + ep^2 * (
          - 1087166778487/17915904000000
          - 1/480*z6
          + 25751/1728000*z5
          + 13087/2560000*z4
          + 318793381/18662400000*z3
          + 29/28800*z3^2
          )

       + ep^3 * (
          - 3908335481909509/9674588160000000
          - 221/11520*z7
          + 9283/259200*z6
          + 404999/3840000*z5
          + 318793381/12441600000*z4
          + 33530592221/373248000000*z3
          + 29/9600*z3*z4
          - 67019/5184000*z3^2
          )

       + ep^4 * (
          - 155391945049543423/64497254400000000
          + 27/4000*z5z3
          - 9403/128000*z8
          + 252157/691200*z7
          + 48989/192000*z6
          + 2964690079/6220800000*z5
          + 33530592221/248832000000*z4
          + 33844757157949/67184640000000*z3
          + 1153/14400*z3*z5
          - 67019/1728000*z3*z4
          - 242977/3840000*z3^2
          )

       - 46303/4976640000
          + 1/19200*z4
          + 2989/5184000*z3
         ;

   nostar6 =

       + ep^-3 * (
          + 1/20736
          )

       + ep^-2 * (
          + 11/248832
          )

       + ep^-1 * (
          + 3377/2985984
          + 1/576*z3
          )

       + ep * (
          + 40074923/143327232
          - 13/576*z5
          + 95/13824*z4
          - 9827/248832*z3
          )

       + ep^2 * (
          + 3824875973/1719926784
          - 35/576*z6
          - 1625/6912*z5
          - 9827/165888*z4
          - 1629893/2985984*z3
          + 19/576*z3^2
          )

       + ep^3 * (
          + 930294184801/61917364224
          - 341/432*z7
          - 12425/20736*z6
          - 66521/27648*z5
          - 1629893/1990656*z4
          - 152188699/35831808*z3
          + 19/192*z3*z4
          + 8417/20736*z3^2
          )

       + ep^4 * (
          + 68481144449711/743008370688
          + 21/40*z5z3
          - 257761/69120*z8
          - 21965/3456*z7
          - 1472155/248832*z6
          - 19005437/995328*z5
          - 152188699/23887872*z4
          - 3901210535/143327232*z3
          + 2899/864*z3*z5
          + 8417/6912*z3*z4
          + 981187/248832*z3^2
          )

       + ep^5 * (
          + 4741980017952065/8916100448256
          - 47587/2592*z9
          + 621/160*z5z3
          - 7866851/276480*z8
          - 753571/13824*z7
          - 138466045/2985984*z6
          - 1512777571/11943936*z5
          - 3901210535/95551488*z4
          + 631/576*z4*z5
          - 272730778249/1719926784*z3
          + 7105/864*z3*z6
          + 99673/3456*z3*z5
          + 981187/82944*z3*z4
          + 87305845/2985984*z3^2
          - 4307/2592*z3^3
          )

       + 924031/35831808
          + 1/384*z4
          + 95/20736*z3
         ;

   nostar5 =

       + ep^-4 * (
          - 1/5184
          )

       + ep^-3 * (
          - 53/62208
          )

       + ep^-2 * (
          - 497/746496
          )

       + ep^-1 * (
          + 169241/8957952
          - 59/5184*z3
          )

       + ep * (
          + 651732331/429981696
          - 881/1728*z5
          - 3847/41472*z4
          - 234397/746496*z3
          )

       + ep^2 * (
          + 151848323951/15479341056
          - 1615/1296*z6
          - 6217/2304*z5
          - 234397/497664*z4
          - 17417963/8957952*z3
          + 2029/5184*z3^2
          )

       + ep^3 * (
          + 10963043240449/185752092672
          - 45301/3456*z7
          - 205015/31104*z6
          - 916561/82944*z5
          - 17417963/5971968*z4
          - 468045319/35831808*z3
          + 2029/1728*z3*z4
          + 124469/62208*z3^2
          )

       + ep^4 * (
          + 757459450377103/2229025112064
          - 223/80*z5z3
          - 2334341/69120*z8
          - 2876173/41472*z7
          - 10018315/373248*z6
          - 146327317/2985984*z5
          - 468045319/23887872*z4
          - 36911324041/429981696*z3
          + 13361/864*z3*z5
          + 124469/20736*z3*z4
          + 6561335/746496*z3^2
          )

       + ep^5 * (
          + 50829818629660001/26748301344768
          - 9290029/31104*z9
          - 5397/320*z5z3
          - 144123917/829440*z8
          - 135196807/497664*z7
          - 526954985/4478976*z6
          - 3041772121/11943936*z5
          - 36911324041/286654464*z4
          + 25403/576*z4*z5
          - 8331112515413/15479341056*z3
          + 95135/2592*z3*z6
          + 258347/3456*z3*z5
          + 6561335/248832*z3*z4
          + 424883665/8957952*z3^2
          - 48359/7776*z3^3
          )

       + 7291429/35831808
          - 59/3456*z4
          - 3847/62208*z3
         ;

   no =

       + ep^-2 * (
          - 1/36
          )

       + ep^-1 * (
          - 11/72
          + 1/18*z3
          )

       + ep * (
          - 797/864
          - 4/9*z5
          + 1/4*z4
          + 14/81*z3
          )

       + ep^2 * (
          + 31829/46656
          - 5/4*z6
          - 4/3*z5
          + 7/27*z4
          - 215/324*z3
          + 7/9*z3^2
          )

       + ep^3 * (
          + 1674437/93312
          - 67/6*z7
          - 15/4*z6
          - 1709/162*z5
          - 215/216*z4
          - 29345/5832*z3
          + 7/3*z3*z4
          + 7/3*z3^2
          )

       + ep^4 * (
          + 201342089/1679616
          + 36/5*z5z3
          - 17989/360*z8
          - 67/2*z7
          - 965/36*z6
          - 20015/324*z5
          - 29345/3888*z4
          - 252601/11664*z3
          + 121/3*z3*z5
          + 7*z3*z4
          + 2147/162*z3^2
          )

       + ep^5 * (
          + 2095164001/3359232
          - 14522/81*z9
          + 108/5*z5z3
          - 17989/120*z8
          - 10609/54*z7
          - 1375/9*z6
          - 1673735/5832*z5
          - 252601/7776*z4
          + 13/2*z4*z5
          - 16004225/209952*z3
          + 1745/18*z3*z6
          + 121*z3*z5
          + 2147/54*z3*z4
          + 21263/324*z3^2
          - 337/27*z3^3
          )

       - 631/1296
          + 1/12*z4
          + 1/6*z3
         ;

   fastar2 =

       + ep^-4 * (
          - 1/31104
          )

       + ep^-3 * (
          - 7/46656
          )

       + ep^-2 * (
          - 4061/11197440
          )

       + ep^-1 * (
          + 164153/134369280
          - 25/15552*z3
          )

       + ep * (
          + 1468119763/6449725440
          - 155/1728*z5
          - 175/15552*z4
          - 264677/5598720*z3
          )

       + ep^2 * (
          + 382027011479/232190115840
          - 3425/15552*z6
          - 1085/2592*z5
          - 264677/3732480*z4
          - 24144799/67184640*z3
          + 1247/15552*z3^2
          )

       + ep^3 * (
          + 29537619574489/2786281390080
          - 12503/5184*z7
          - 23975/23328*z6
          - 399797/207360*z5
          - 24144799/44789760*z4
          - 8528651/3317760*z3
          + 1247/5184*z3*z4
          + 8729/23328*z3^2
          )

       + ep^4 * (
          + 2131076904260791/33435376680960
          - 3/10*z5z3
          - 1397189/207360*z8
          - 87521/7776*z7
          - 5264921/1119744*z6
          - 8767813/829440*z5
          - 8528651/2211840*z4
          - 54343033589/3224862720*z3
          + 1087/288*z3*z5
          + 8729/7776*z3*z4
          + 10919251/5598720*z3^2
          )

       + ep^5 * (
          + 146881530580013753/401224520171520
          - 2619709/46656*z9
          - 7/5*z5z3
          - 9780323/311040*z8
          - 91051111/1866240*z7
          - 343024027/13436928*z6
          - 22782833/368640*z5
          - 54343033589/2149908480*z4
          + 1519/192*z4*z5
          - 12001629023377/116095057920*z3
          + 70255/7776*z3*z6
          + 7609/432*z3*z5
          + 10919251/1866240*z3*z4
          + 819297737/67184640*z3^2
          - 37081/23328*z3^3
          )

       + 498311/19906560
          - 25/10368*z4
          - 175/23328*z3
         ;

   t155 =

       + ep^-4 * (
          - 1/15552
          )

       + ep^-3 * (
          - 23/93312
          )

       + ep^-2 * (
          - 679/5598720
          )

       + ep^-1 * (
          + 123281/22394880
          - 31/7776*z3
          )

       + ep * (
          + 88785839/214990848
          - 449/2592*z5
          - 713/31104*z4
          - 213343/2799360*z3
          )

       + ep^2 * (
          + 307092224429/116095057920
          - 1645/3888*z6
          - 10327/15552*z5
          - 213343/1866240*z4
          - 5868103/11197440*z3
          + 983/7776*z3^2
          )

       + ep^3 * (
          + 21968267826851/1393140695040
          - 5669/1296*z7
          - 37835/23328*z6
          - 2356007/933120*z5
          - 5868103/7464960*z4
          - 482659289/134369280*z3
          + 983/2592*z3*z4
          + 22609/46656*z3^2
          )

       + ep^4 * (
          + 300549734350057/3343537668096
          - 3/4*z5z3
          - 242437/20736*z8
          - 130387/7776*z7
          - 3427339/559872*z6
          - 48004847/3732480*z5
          - 482659289/89579520*z4
          - 2458665145/107495424*z3
          + 6817/1296*z3*z5
          + 22609/15552*z3*z4
          + 6051689/2799360*z3^2
          )

       + ep^5 * (
          + 3693436841274617/7430083706880
          - 2293555/23328*z9
          - 23/8*z5z3
          - 5576051/124416*z8
          - 55868149/933120*z7
          - 69073219/2239488*z6
          - 3353771761/44789760*z5
          - 2458665145/71663616*z4
          + 11677/864*z4*z5
          - 7956272660107/58047528960*z3
          + 24335/1944*z3*z6
          + 156791/7776*z3*z5
          + 6051689/933120*z3*z4
          + 150129569/11197440*z3^2
          - 23959/11664*z3^3
          )

       + 15165583/268738560
          - 31/5184*z4
          - 713/46656*z3
         ;

   t124 =

       + ep^-3 * (
          - 1/51840
          )

       + ep^-2 * (
          - 31/155520
          )

       + ep^-1 * (
          - 2339/1866240
          )

       + ep * (
          - 2148781/67184640
          + 1/864*z4
          + 199/31104*z3
          )

       + ep^2 * (
          - 1289797/8398080
          + 37/2592*z5
          + 199/20736*z4
          + 70097/1866240*z3
          )

       + ep^3 * (
          - 447731989/604661760
          + 175/5184*z6
          + 215/1944*z5
          + 70097/1244160*z4
          + 4467643/22394880*z3
          - 17/1080*z3^2
          )

       + ep^4 * (
          - 104687174539/29023764480
          + 13157/51840*z7
          + 16205/62208*z6
          + 146803/233280*z5
          + 4467643/14929920*z4
          + 92262887/89579520*z3
          - 17/360*z3*z4
          - 3131/25920*z3^2
          )

       + ep^5 * (
          - 1236480137413/69657034752
          + 3/400*z5z3
          + 123043/172800*z8
          + 1191553/622080*z7
          + 40901/27648*z6
          + 18642809/5598720*z5
          + 92262887/59719680*z4
          + 23369059/4423680*z3
          - 1829/3240*z3*z5
          - 3131/8640*z3*z4
          - 129191/186624*z3^2
          )

       + ep^6 * (
          - 368047815281083/4179422085120
          + 735227/155520*z9
          + 89/1600*z5z3
          + 11097827/2073600*z8
          + 80333051/7464960*z7
          + 70103593/8957952*z6
          + 1165361683/67184640*z5
          + 23369059/2949120*z4
          - 3901/4320*z4*z5
          + 1047221158789/38698352640*z3
          - 1727/1296*z3*z6
          - 82493/19440*z3*z5
          - 129191/62208*z3*z4
          - 13947499/3732480*z3^2
          + 2161/9720*z3^3
          )

       - 3667/559872
          + 1/1296*z3
         ;

   t145 =

       + ep^-3 * (
          - 5/124416
          )

       + ep^-2 * (
          - 1873/7464960
          )

       + ep^-1 * (
          - 80371/89579520
          )

       + ep * (
          + 30715831/4299816960
          - 19/20736*z4
          - 7463/1866240*z3
          )

       + ep^2 * (
          + 358030103/3439853568
          - 341/10368*z5
          - 7463/1244160*z4
          - 600293/22394880*z3
          )

       + ep^3 * (
          + 1513492357733/1857520926720
          - 1255/15552*z6
          - 130957/622080*z5
          - 600293/14929920*z4
          - 17437313/89579520*z3
          + 493/15552*z3^2
          )

       + ep^4 * (
          + 118328890166123/22290251120640
          - 16619/20736*z7
          - 3011/5832*z6
          - 8077207/7464960*z5
          - 17437313/59719680*z4
          - 1445143903/1074954240*z3
          + 493/5184*z3*z4
          + 189527/933120*z3^2
          )

       + ep^5 * (
          + 1692801725704513/53496602689536
          - 3/32*z5z3
          - 91817/41472*z8
          - 3182639/622080*z7
          - 738479/279936*z6
          - 172335787/29859840*z5
          - 1445143903/716636160*z4
          - 36938283067/4299816960*z3
          + 3617/2592*z3*z5
          + 189527/311040*z3*z4
          + 12287453/11197440*z3^2
          )

       + ep^6 * (
          + 63870314319138931/356644017930240
          - 3258785/186624*z9
          - 19/32*z5z3
          - 8795191/622080*z8
          - 188849819/7464960*z7
          - 3902891/279936*z6
          - 11522465077/358318080*z5
          - 36938283067/2866544640*z4
          + 151/54*z4*z5
          - 23912983818461/464380231680*z3
          + 25895/7776*z3*z6
          + 1386853/155520*z3*z5
          + 12287453/3732480*z3*z4
          + 283280153/44789760*z3^2
          - 6583/11664*z3^3
          )

       - 566551/358318080
          - 19/31104*z3
         ;

   t105 =

       + ep^-3 * (
          - 1/648
          )

       + ep^-2 * (
          - 17/3888
          )

       + ep^-1 * (
          - 121/23328
          )

       + ep * (
          + 186539/839808
          - 7/216*z4
          - 119/1944*z3
          )

       + ep^2 * (
          + 6682285/5038848
          - 7/12*z5
          - 119/1296*z4
          - 2935/11664*z3
          )

       + ep^3 * (
          + 203468495/30233088
          - 455/324*z6
          - 119/72*z5
          - 2935/7776*z4
          - 97013/69984*z3
          + 113/324*z3^2
          )

       + ep^4 * (
          + 5727067633/181398528
          - 245/27*z7
          - 7735/1944*z6
          - 6485/1296*z5
          - 97013/46656*z4
          - 3107395/419904*z3
          + 113/108*z3*z4
          + 1921/1944*z3^2
          )

       + ep^5 * (
          + 153930181235/1088391168
          - 6/5*z5z3
          - 99647/4320*z8
          - 4165/162*z7
          - 138575/11664*z6
          - 159719/7776*z5
          - 3107395/279936*z4
          - 92052137/2519424*z3
          + 53/6*z3*z5
          + 1921/648*z3*z4
          + 40817/11664*z3^2
          )

       + ep^6 * (
          + 4014789658453/6530347008
          - 123547/972*z9
          - 17/5*z5z3
          - 1693999/25920*z8
          - 35311/486*z7
          - 3351145/69984*z6
          - 4418665/46656*z5
          - 92052137/1679616*z4
          + 89/4*z4*z5
          - 2571366511/15116544*z3
          + 3295/162*z3*z6
          + 901/36*z3*z5
          + 40817/3888*z3*z4
          + 1194619/69984*z3^2
          - 1315/486*z3^3
          )

       + 3025/139968
          - 7/324*z3
         ;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        O(N) phi^3 five loop MOMtilde renormalization group functions, 
                coupling constant maps and conversion functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta_g1_m = 

(g1m*( - g1m^2*N + 8*g1m^2 + 12*g1m*g2m - g2m^2))/24 

+ (g1m*( - 86*g1m^4*N - 536*g1m^4 + 132*g1m^3*g2m*N - 312*g1m^3*g2m 
- 11*g1m^2*g2m^2*N - 652*g1m^2*g2m^2 - 72*g1m*g2m^3 + 37*g2m^4))/864 

+ (g1m*( - 9494*g1m^6*N^2 + 69984*g1m^6*N*z3 + 1004*g1m^6*N - 31104*g1m^6*z3 
+ 170512*g1m^6 + 3636*g1m^5*g2m*N^2 - 93312*g1m^5*g2m*N*z3 + 98688*g1m^5*g2m*N 
+ 93696*g1m^5*g2m - 273*g1m^4*g2m^2*N^2 + 14256*g1m^4*g2m^2*N*z3 
- 26434*g1m^4*g2m^2*N - 10368*g1m^4*g2m^2*z3 + 175760*g1m^4*g2m^2 
- 11184*g1m^3*g2m^3*N + 31104*g1m^3*g2m^3*z3 + 74904*g1m^3*g2m^3 
+ 1352*g1m^2*g2m^4*N - 10368*g1m^2*g2m^4*z3 + 53928*g1m^2*g2m^4 
+ 20124*g1m*g2m^5 - 1296*g2m^6*z3 - 4435*g2m^6))/62208 

+ (g1m*(9720*g1m^8*N^3*z3 - 62268*g1m^8*N^3 + 1446768*g1m^8*N^2*z3 
- 777600*g1m^8*N^2*z5 - 1787728*g1m^8*N^2 - 17559072*g1m^8*N*z3 
+ 13063680*g1m^8*N*z5 + 1591280*g1m^8*N + 3271104*g1m^8*z3 + 3110400*g1m^8*z5 
- 18698256*g1m^8 - 648*g1m^7*g2m*N^3*z3 + 21834*g1m^7*g2m*N^3 
- 580608*g1m^7*g2m*N^2*z3 + 2700624*g1m^7*g2m*N^2 - 10484640*g1m^7*g2m*N*z3 
+ 24261120*g1m^7*g2m*N*z5 - 16235976*g1m^7*g2m*N - 5303232*g1m^7*g2m*z3 
+ 12130560*g1m^7*g2m*z5 - 16539912*g1m^7*g2m + 216*g1m^6*g2m^2*N^3*z3 
- 2031*g1m^6*g2m^2*N^3 + 10152*g1m^6*g2m^2*N^2*z3 - 383461*g1m^6*g2m^2*N^2 
+ 6912864*g1m^6*g2m^2*N*z3 - 9642240*g1m^6*g2m^2*N*z5 - 5107234*g1m^6*g2m^2*N 
- 16096320*g1m^6*g2m^2*z3 + 14929920*g1m^6*g2m^2*z5 - 13741784*g1m^6*g2m^2 
- 23328*g1m^5*g2m^3*N^2*z3 - 81132*g1m^5*g2m^3*N^2 - 3250368*g1m^5*g2m^3*N*z3 
+ 11197440*g1m^5*g2m^3*N*z5 - 5444250*g1m^5*g2m^3*N - 13426560*g1m^5*g2m^3*z3 
+ 26127360*g1m^5*g2m^3*z5 - 23423916*g1m^5*g2m^3 + 6048*g1m^4*g2m^4*N^2*z3 
+ 11604*g1m^4*g2m^4*N^2 + 1171368*g1m^4*g2m^4*N*z3 - 1555200*g1m^4*g2m^4*N*z5 
+ 818105*g1m^4*g2m^4*N - 8599392*g1m^4*g2m^4*z3 + 9020160*g1m^4*g2m^4*z5 
- 8433242*g1m^4*g2m^4 - 77112*g1m^3*g2m^5*N*z3 + 605310*g1m^3*g2m^5*N 
- 1386720*g1m^3*g2m^5*z3 - 2799360*g1m^3*g2m^5*z5 + 2358*g1m^3*g2m^5 
- 39744*g1m^2*g2m^6*N*z3 - 53938*g1m^2*g2m^6*N - 1941408*g1m^2*g2m^6*z3 
+ 5287680*g1m^2*g2m^6*z5 - 5117092*g1m^2*g2m^6 + 23328*g1m*g2m^7*z3 
- 1368396*g1m*g2m^7 + 122256*g2m^8*z3 + 155520*g2m^8*z5 
+ 135149*g2m^8))/1119744;

beta_g2_m =

(4*g1m^3*N - g1m^2*g2m*N + 3*g2m^3)/8 

+ ( - 72*g1m^5*N - 298*g1m^4*g2m*N - 12*g1m^3*g2m^2*N + 7*g1m^2*g2m^3*N 
- 125*g2m^5)/288 

+ ( - 15552*g1m^7*N^2*z3 + 18720*g1m^7*N^2 + 31104*g1m^7*N*z3 - 10800*g1m^7*N 
+ 5184*g1m^6*g2m*N^2*z3 - 10126*g1m^6*g2m*N^2 - 44064*g1m^6*g2m*N*z3 
+ 88204*g1m^6*g2m*N - 1224*g1m^5*g2m^2*N^2 + 64008*g1m^5*g2m^2*N 
+ 519*g1m^4*g2m^3*N^2 + 45360*g1m^4*g2m^3*N*z3 + 21078*g1m^4*g2m^3*N 
- 36288*g1m^3*g2m^4*N*z3 + 22584*g1m^3*g2m^4*N + 5184*g1m^2*g2m^5*N*z3 
- 5776*g1m^2*g2m^5*N - 1296*g2m^7*z3 + 26741*g2m^7)/20736 

+ ( - 259200*g1m^9*N^3*z3 + 275868*g1m^9*N^3 + 1722816*g1m^9*N^2*z3 
+ 622080*g1m^9*N^2*z5 - 3596184*g1m^9*N^2 - 1885248*g1m^9*N*z3 
- 2799360*g1m^9*N*z5 + 2940120*g1m^9*N + 95256*g1m^8*g2m*N^3*z3 
- 97722*g1m^8*g2m*N^3 + 2986416*g1m^8*g2m*N^2*z3 - 2021760*g1m^8*g2m*N^2*z5 
- 1649634*g1m^8*g2m*N^2 - 7835616*g1m^8*g2m*N*z3 + 10730880*g1m^8*g2m*N*z5 
- 5811512*g1m^8*g2m*N + 1944*g1m^7*g2m^2*N^3*z3 - 3006*g1m^7*g2m^2*N^3 
- 4611168*g1m^7*g2m^2*N^2*z3 + 7464960*g1m^7*g2m^2*N^2*z5 
- 67746*g1m^7*g2m^2*N^2 - 3888864*g1m^7*g2m^2*N*z3 + 11197440*g1m^7*g2m^2*N*z5 
- 13855716*g1m^7*g2m^2*N - 1944*g1m^6*g2m^3*N^3*z3 + 2019*g1m^6*g2m^3*N^3 
+ 586008*g1m^6*g2m^3*N^2*z3 - 1555200*g1m^6*g2m^3*N^2*z5 
- 245249*g1m^6*g2m^3*N^2 - 2486592*g1m^6*g2m^3*N*z3 + 1866240*g1m^6*g2m^3*N*z5 
- 4142166*g1m^6*g2m^3*N - 23328*g1m^5*g2m^4*N^2*z3 + 411348*g1m^5*g2m^4*N^2 
- 1057536*g1m^5*g2m^4*N*z3 + 933120*g1m^5*g2m^4*N*z5 - 3185118*g1m^5*g2m^4*N 
+ 14688*g1m^4*g2m^5*N^2*z3 - 65922*g1m^4*g2m^5*N^2 - 2577528*g1m^4*g2m^5*N*z3 
+ 933120*g1m^4*g2m^5*N*z5 - 3333025*g1m^4*g2m^5*N - 1502712*g1m^3*g2m^6*N*z3 
+ 6220800*g1m^3*g2m^6*N*z5 - 2840718*g1m^3*g2m^6*N + 161568*g1m^2*g2m^7*N*z3 
- 933120*g1m^2*g2m^7*N*z5 + 703628*g1m^2*g2m^7*N - 1370736*g2m^9*z3 
+ 2177280*g2m^9*z5 - 2304049*g2m^9)/373248

gamma_phi_m =

- g1m^2/6 

+ (g1m^2*( - 11*g1m^2*N + 74*g1m^2 + 96*g1m*g2m - 11*g2m^2))/432 

+ (g1m^2*( - 85*g1m^4*N^2 + 1618*g1m^4*N - 2592*g1m^4*z3 - 5288*g1m^4 
+ 3162*g1m^3*g2m*N - 10632*g1m^3*g2m - 376*g1m^2*g2m^2*N - 2592*g1m^2*g2m^2*z3 
- 8152*g1m^2*g2m^2 + 1266*g1m*g2m^3 + 747*g2m^4))/15552 

+ (g1m^2*( - 1725*g1m^6*N^3 - 76464*g1m^6*N^2*z3 - 82627*g1m^6*N^2 
+ 406080*g1m^6*N*z3 + 622080*g1m^6*N*z5 - 506732*g1m^6*N + 554688*g1m^6*z3 
+ 1244160*g1m^6*z5 + 920412*g1m^6 + 12960*g1m^5*g2m*N^2*z3 
+ 179286*g1m^5*g2m*N^2 + 248832*g1m^5*g2m*N*z3 - 1454916*g1m^5*g2m*N 
+ 1772928*g1m^5*g2m*z3 + 2419776*g1m^5*g2m - 19898*g1m^4*g2m^2*N^2 
+ 79920*g1m^4*g2m^2*N*z3 - 1535362*g1m^4*g2m^2*N - 401760*g1m^4*g2m^2*z3 
+ 2488320*g1m^4*g2m^2*z5 + 3242584*g1m^4*g2m^2 - 106272*g1m^3*g2m^3*N*z3 
- 19716*g1m^3*g2m^3*N + 1067904*g1m^3*g2m^3*z3 + 1996188*g1m^3*g2m^3 
+ 78747*g1m^2*g2m^4*N + 160272*g1m^2*g2m^4*z3 + 622080*g1m^2*g2m^4*z5 
- 350279*g1m^2*g2m^4 + 207360*g1m*g2m^5*z3 - 370890*g1m*g2m^5 - 14256*g2m^6*z3 
- 170080*g2m^6))/1119744;

gamma_sigma_m =

- (g1m^2*N + g2m^2)/12 

+ (26*g1m^4*N + 96*g1m^3*g2m*N - 11*g1m^2*g2m^2*N + 37*g2m^4)/432 

+ ( - 2782*g1m^6*N^2 - 2592*g1m^6*N*z3 - 2516*g1m^6*N + 2016*g1m^5*g2m*N^2 
- 10440*g1m^5*g2m*N - 273*g1m^4*g2m^2*N^2 - 6480*g1m^4*g2m^2*N*z3 
- 14418*g1m^4*g2m^2*N - 3984*g1m^3*g2m^3*N + 1352*g1m^2*g2m^4*N 
- 1296*g2m^6*z3 - 4435*g2m^6)/31104 

+ (9720*g1m^8*N^3*z3 - 38916*g1m^8*N^3 - 35856*g1m^8*N^2*z3 
+ 155520*g1m^8*N^2*z5 + 219846*g1m^8*N^2 + 142560*g1m^8*N*z3 
+ 311040*g1m^8*N*z5 - 10400*g1m^8*N - 648*g1m^7*g2m*N^3*z3 
+ 16974*g1m^7*g2m*N^3 - 23328*g1m^7*g2m*N^2*z3 + 325338*g1m^7*g2m*N^2 
+ 769824*g1m^7*g2m*N*z3 + 236052*g1m^7*g2m*N + 216*g1m^6*g2m^2*N^3*z3 
- 2031*g1m^6*g2m^2*N^3 - 75384*g1m^6*g2m^2*N^2*z3 - 147293*g1m^6*g2m^2*N^2 
- 39744*g1m^6*g2m^2*N*z3 + 1244160*g1m^6*g2m^2*N*z5 + 526314*g1m^6*g2m^2*N 
- 23328*g1m^5*g2m^3*N^2*z3 - 38904*g1m^5*g2m^3*N^2 + 886464*g1m^5*g2m^3*N*z3 
+ 689706*g1m^5*g2m^3*N + 6048*g1m^4*g2m^4*N^2*z3 + 11604*g1m^4*g2m^4*N^2 
+ 264168*g1m^4*g2m^4*N*z3 + 622080*g1m^4*g2m^4*N*z5 + 147185*g1m^4*g2m^4*N 
- 7128*g1m^3*g2m^5*N*z3 + 145698*g1m^3*g2m^5*N - 39744*g1m^2*g2m^6*N*z3 
- 53938*g1m^2*g2m^6*N + 122256*g2m^8*z3 + 155520*g2m^8*z5 
+ 135149*g2m^8)/559872;



g1m =

g1 + (g1*(g1^2*N - 5*g1^2 - 9*g1*g2 + g2^2))/9 

+ (g1*(192*g1^4*N^2 + 10162*g1^4*N - 10368*g1^4*z3 + 26728*g1^4 
- 12012*g1^3*g2*N + 22680*g1^3*g2 + 1175*g1^2*g2^2*N 
- 10368*g1^2*g2^2*z3 + 33732*g1^2*g2^2 + 5784*g1*g2^3 
- 1597*g2^4))/10368 

+ (g1*(7680*g1^6*N^3 - 69984*g1^6*N^2*z3 + 2484470*g1^6*N^2 
- 10953792*g1^6*N*z3 - 1166400*g1^6*N*z4 + 7464960*g1^6*N*z5 
- 2637704*g1^6*N + 6594048*g1^6*z3 - 186624*g1^6*z4 + 14929920*g1^6*z5 
- 35333536*g1^6 - 15552*g1^5*g2*N^2*z3 - 1634076*g1^5*g2*N^2 
+ 12358656*g1^5*g2*N*z3 + 1399680*g1^5*g2*N*z4 - 28427472*g1^5*g2*N 
+ 6262272*g1^5*g2*z3 - 1679616*g1^5*g2*z4 - 27526704*g1^5*g2 
+ 155841*g1^4*g2^2*N^2 - 3014496*g1^4*g2^2*N*z3 - 116640*g1^4*g2^2*N*z4 
+ 13723522*g1^4*g2^2*N - 6200064*g1^4*g2^2*z3 + 373248*g1^4*g2^2*z4 
+ 29859840*g1^4*g2^2*z5 - 45856496*g1^4*g2^2 - 51840*g1^3*g2^3*N*z3 
+ 2567160*g1^3*g2^3*N + 5453568*g1^3*g2^3*z3 - 1119744*g1^3*g2^3*z4 
- 22390368*g1^3*g2^3 - 19872*g1^2*g2^4*N*z3 - 564852*g1^2*g2^4*N 
- 1717632*g1^2*g2^4*z3 - 559872*g1^2*g2^4*z4 + 7464960*g1^2*g2^4*z5 
- 11813056*g1^2*g2^4 + 1280448*g1*g2^5*z3 + 279936*g1*g2^5*z4 
- 5092836*g1*g2^5 - 56160*g2^6*z3 - 23328*g2^6*z4 + 1137219*g2^6))/2239488 

+ (g1*(430080*g1^8*N^4 - 27514944*g1^8*N^3*z3 - 1679616*g1^8*N^3*z4 
+ 523559396*g1^8*N^3 - 111974400*g1^8*N^2*z3^2 - 8045163648*g1^8*N^2*z3 
- 507244032*g1^8*N^2*z4 + 1155202560*g1^8*N^2*z5 + 55987200*g1^8*N^2*z6 
+ 9227199996*g1^8*N^2 + 429981696*g1^8*N*z3^2 + 52886048256*g1^8*N*z3 
+ 3655404288*g1^8*N*z4 - 18167099904*g1^8*N*z5 - 3359232000*g1^8*N*z6 
- 29628426240*g1^8*N*z7 + 68267424*g1^8*N + 5715173376*g1^8*z3^2 
- 9391514112*g1^8*z3 - 473651712*g1^8*z4 - 5450913792*g1^8*z5 
+ 2463436800*g1^8*z6 - 47405481984*g1^8*z7 + 72145569536*g1^8 
- 559872*g1^7*g2*N^3*z3 + 559872*g1^7*g2*N^3*z4 - 257516496*g1^7*g2*N^3 
+ 6279213312*g1^7*g2*N^2*z3 + 445098240*g1^7*g2*N^2*z4 
+ 962979840*g1^7*g2*N^2*z5 - 18943562160*g1^7*g2*N^2 
+ 4084826112*g1^7*g2*N*z3^2 + 28881888768*g1^7*g2*N*z3 
+ 413185536*g1^7*g2*N*z4 - 80964209664*g1^7*g2*N*z5 
- 2687385600*g1^7*g2*N*z6 + 74263462368*g1^7*g2*N 
- 1316818944*g1^7*g2*z3^2 - 3658618368*g1^7*g2*z3 
+ 2520543744*g1^7*g2*z4 - 36015446016*g1^7*g2*z5 + 2351462400*g1^7*g2*z6 
+ 75485123520*g1^7*g2 - 502848*g1^6*g2^2*N^3*z3 
- 46656*g1^6*g2^2*N^3*z4 + 24364044*g1^6*g2^2*N^3 
- 954320832*g1^6*g2^2*N^2*z3 - 72456768*g1^6*g2^2*N^2*z4 
- 128770560*g1^6*g2^2*N^2*z5 + 4819822548*g1^6*g2^2*N^2 
+ 1254113280*g1^6*g2^2*N*z3^2 - 25385038848*g1^6*g2^2*N*z3 
- 771130368*g1^6*g2^2*N*z4 + 34394429952*g1^6*g2^2*N*z5 
+ 1791590400*g1^6*g2^2*N*z6 - 23702740992*g1^6*g2^2*N*z7 
+ 35069258928*g1^6*g2^2*N + 5034369024*g1^6*g2^2*z3^2 
+ 72774637056*g1^6*g2^2*z3 + 3957175296*g1^6*g2^2*z4 
- 16466955264*g1^6*g2^2*z5 - 2463436800*g1^6*g2^2*z6 
- 118513704960*g1^6*g2^2*z7 + 81840558240*g1^6*g2^2 
+ 60777216*g1^5*g2^3*N^2*z3 + 6158592*g1^5*g2^3*N^2*z4 
+ 674407368*g1^5*g2^3*N^2 + 913711104*g1^5*g2^3*N*z3^2 
+ 15594571008*g1^5*g2^3*N*z3 + 551473920*g1^5*g2^3*N*z4 
- 33169056768*g1^5*g2^3*N*z5 - 3359232000*g1^5*g2^3*N*z6 
+ 10694379504*g1^5*g2^3*N + 5912248320*g1^5*g2^3*z3^2 
+ 19032869376*g1^5*g2^3*z3 + 1532929536*g1^5*g2^3*z4 
- 99890122752*g1^5*g2^3*z5 - 1343692800*g1^5*g2^3*z6 
+ 108545015040*g1^5*g2^3 - 15437952*g1^4*g2^4*N^2*z3 
- 233280*g1^4*g2^4*N^2*z4 - 143801091*g1^4*g2^4*N^2 
- 232906752*g1^4*g2^4*N*z3^2 - 3397398336*g1^4*g2^4*N*z3 
- 357478272*g1^4*g2^4*N*z4 + 5746899456*g1^4*g2^4*N*z5 
+ 223948800*g1^4*g2^4*N*z6 - 5879779992*g1^4*g2^4*N 
+ 2750091264*g1^4*g2^4*z3^2 + 22804201728*g1^4*g2^4*z3 
+ 2469782016*g1^4*g2^4*z4 + 4948521984*g1^4*g2^4*z5 
- 111974400*g1^4*g2^4*z6 - 53331167232*g1^4*g2^4*z7 
+ 39606645216*g1^4*g2^4 + 907334784*g1^3*g2^5*N*z3 
+ 103296384*g1^3*g2^5*N*z4 + 71663616*g1^3*g2^5*N*z5 
- 4431054600*g1^3*g2^5*N - 940584960*g1^3*g2^5*z3^2 
+ 999350784*g1^3*g2^5*z3 + 589545216*g1^3*g2^5*z4 
- 165722112*g1^3*g2^5*z5 + 1679616000*g1^3*g2^5*z6 
+ 10834863840*g1^3*g2^5 + 22681728*g1^2*g2^6*N*z3 
- 5785344*g1^2*g2^6*N*z4 + 8957952*g1^2*g2^6*N*z5 
+ 702127806*g1^2*g2^6*N + 1397440512*g1^2*g2^6*z3^2 
+ 6173076096*g1^2*g2^6*z3 - 53281152*g1^2*g2^6*z4 
- 9767900160*g1^2*g2^6*z5 - 11851370496*g1^2*g2^6*z7 
+ 18755241176*g1^2*g2^6 + 53747712*g1*g2^7*z3^2 + 68833152*g1*g2^7*z3 
+ 204073344*g1*g2^7*z4 - 2978519040*g1*g2^7*z5 - 671846400*g1*g2^7*z6 
+ 7275693552*g1*g2^7 - 4478976*g2^8*z3^2 - 195792768*g2^8*z3 
- 28040256*g2^8*z4 + 216110592*g2^8*z5 + 55987200*g2^8*z6 
- 1280725851*g2^8))/644972544;

g2m =

g2 + ( - 3*g1^3*N + g1^2*g2*N - 2*g2^3)/3 

+ ( - 1152*g1^5*N^2 + 3768*g1^5*N + 320*g1^4*g2*N^2 - 5184*g1^4*g2*N*z3 
+ 18334*g1^4*g2*N + 2868*g1^3*g2^2*N - 2427*g1^2*g2^3*N - 1728*g2^5*z3 
+ 7237*g2^5)/3456 

+ ( - 69120*g1^7*N^3 + 2716416*g1^7*N^2*z3 - 5245536*g1^7*N^2 
- 539136*g1^7*N*z3 - 2604720*g1^7*N + 17920*g1^6*g2*N^3 
- 1808352*g1^6*g2*N^2*z3 + 5000046*g1^6*g2*N^2 - 1118016*g1^6*g2*N*z3 
- 46656*g1^6*g2*N*z4 + 9953280*g1^6*g2*N*z5 - 16181784*g1^6*g2*N 
+ 124416*g1^5*g2^2*N^2*z3 + 190224*g1^5*g2^2*N^2 
+ 4002048*g1^5*g2^2*N*z3 - 559872*g1^5*g2^2*N*z4 - 14849376*g1^5*g2^2*N 
- 284391*g1^4*g2^3*N^2 - 1967328*g1^4*g2^3*N*z3 - 396576*g1^4*g2^3*N*z4 
+ 7464960*g1^4*g2^3*N*z5 - 10704654*g1^4*g2^3*N 
+ 2125440*g1^3*g2^4*N*z3 + 186624*g1^3*g2^4*N*z4 - 4922904*g1^3*g2^4*N 
- 662688*g1^2*g2^5*N*z3 + 2637276*g1^2*g2^5*N + 410400*g2^7*z3 
- 116640*g2^7*z4 + 2488320*g2^7*z5 - 6716717*g2^7)/746496 

+ ( - 5160960*g1^9*N^4 + 1028982528*g1^9*N^3*z3 - 19595520*g1^9*N^3*z4 
- 134369280*g1^9*N^3*z5 - 1779280464*g1^9*N^3 - 429981696*g1^9*N^2*z3^2 
- 865230336*g1^9*N^2*z3 + 493807104*g1^9*N^2*z4 - 5395673088*g1^9*N^2*z5 
+ 9768023232*g1^9*N^2 + 188116992*g1^9*N*z3^2 + 966587904*g1^9*N*z3 
+ 163855872*g1^9*N*z4 + 874893312*g1^9*N*z5 - 335923200*g1^9*N*z6 
+ 2428707264*g1^9*N + 1290240*g1^8*g2*N^4 - 439072704*g1^8*g2*N^3*z3 
+ 18382464*g1^8*g2*N^3*z4 + 36080640*g1^8*g2*N^3*z5 
+ 1031862796*g1^8*g2*N^3 + 918190080*g1^8*g2*N^2*z3^2 
- 9290450304*g1^8*g2*N^2*z3 - 551660544*g1^8*g2*N^2*z4 
+ 6450596352*g1^8*g2*N^2*z5 + 391910400*g1^8*g2*N^2*z6 
- 5925685248*g1^8*g2*N^2*z7 + 14338506164*g1^8*g2*N^2 
+ 1410877440*g1^8*g2*N*z3^2 + 21649075200*g1^8*g2*N*z3 
+ 1097535744*g1^8*g2*N*z4 - 8976738816*g1^8*g2*N*z5 
- 55987200*g1^8*g2*N*z6 - 29628426240*g1^8*g2*N*z7 
+ 21410582176*g1^8*g2*N + 13747968*g1^7*g2^2*N^3*z3 
- 5038848*g1^7*g2^2*N^3*z4 + 26843760*g1^7*g2^2*N^3 
+ 268738560*g1^7*g2^2*N^2*z3^2 + 10764368640*g1^7*g2^2*N^2*z3 
+ 288893952*g1^7*g2^2*N^2*z4 - 12806138880*g1^7*g2^2*N^2*z5 
- 671846400*g1^7*g2^2*N^2*z6 - 2739104208*g1^7*g2^2*N^2 
+ 2902376448*g1^7*g2^2*N*z3^2 + 9105011712*g1^7*g2^2*N*z3 
+ 499405824*g1^7*g2^2*N*z4 - 50093614080*g1^7*g2^2*N*z5 
- 1343692800*g1^7*g2^2*N*z6 + 53827249632*g1^7*g2^2*N 
+ 3074112*g1^6*g2^3*N^3*z3 + 419904*g1^6*g2^3*N^3*z4 
- 41073900*g1^6*g2^3*N^3 - 143327232*g1^6*g2^3*N^2*z3^2 
- 1176012864*g1^6*g2^3*N^2*z3 - 124524864*g1^6*g2^3*N^2*z4 
+ 1512649728*g1^6*g2^3*N^2*z5 - 2353389796*g1^6*g2^3*N^2 
+ 1092870144*g1^6*g2^3*N*z3^2 + 14690557440*g1^6*g2^3*N*z3 
+ 1392401664*g1^6*g2^3*N*z4 + 8950362624*g1^6*g2^3*N*z5 
- 223948800*g1^6*g2^3*N*z6 - 35554111488*g1^6*g2^3*N*z7 
+ 23306177456*g1^6*g2^3*N + 854997120*g1^5*g2^4*N^2*z3 
+ 44509824*g1^5*g2^4*N^2*z4 + 655423488*g1^5*g2^4*N^2*z5 
- 2405434104*g1^5*g2^4*N^2 - 510603264*g1^5*g2^4*N*z3^2 
- 3818161152*g1^5*g2^4*N*z3 + 563231232*g1^5*g2^4*N*z4 
- 3491361792*g1^5*g2^4*N*z5 + 1679616000*g1^5*g2^4*N*z6 
+ 17548402848*g1^5*g2^4*N - 205967232*g1^4*g2^5*N^2*z3 
- 793152*g1^4*g2^5*N^2*z4 - 42301440*g1^4*g2^5*N^2*z5 
+ 734575119*g1^4*g2^5*N^2 + 1719926784*g1^4*g2^5*N*z3^2 
+ 6852786624*g1^4*g2^5*N*z3 + 511349760*g1^4*g2^5*N*z4 
- 6374080512*g1^4*g2^5*N*z5 - 447897600*g1^4*g2^5*N*z6 
- 17777055744*g1^4*g2^5*N*z7 + 20869123648*g1^4*g2^5*N 
+ 483729408*g1^3*g2^6*N*z3^2 + 4671582336*g1^3*g2^6*N*z3 
+ 93218688*g1^3*g2^6*N*z4 - 13658637312*g1^3*g2^6*N*z5 
- 671846400*g1^3*g2^6*N*z6 + 11376690312*g1^3*g2^6*N 
- 107495424*g1^2*g2^7*N*z3^2 + 10879488*g1^2*g2^7*N*z3 
- 34712064*g1^2*g2^7*N*z4 + 2599174656*g1^2*g2^7*N*z5 
- 4963482030*g1^2*g2^7*N + 519561216*g2^9*z3^2 + 3654450432*g2^9*z3 
+ 295379136*g2^9*z4 - 5326248960*g2^9*z5 - 111974400*g2^9*z6 
- 5925685248*g2^9*z7 + 10825407279*g2^9)/214990848;

C_phi =

1 + (4*g1^2)/9 

+ (g1^2*(791*g1^2*N - 2554*g1^2 - 5160*g1*g2 + 791*g2^2))/5184 

+ (g1^2*(432*g1^4*N^2*z3 + 24155*g1^4*N^2 + 101952*g1^4*N*z3 
+ 176992*g1^4*N - 212544*g1^4*z3 - 46656*g1^4*z4 + 1304984*g1^4 
- 23328*g1^3*g2*N*z3 - 911706*g1^3*g2*N + 103680*g1^3*g2*z3 
+ 1679592*g1^3*g2 + 114394*g1^2*g2^2*N - 282528*g1^2*g2^2*z3 
- 46656*g1^2*g2^2*z4 + 2193730*g1^2*g2^2 + 90720*g1*g2^3*z3
 - 52074*g1*g2^3 - 3024*g2^4*z3 - 134503*g2^4))/559872 

+ (g1^2*(14256*g1^6*N^3*z3 - 11664*g1^6*N^3*z4 + 2446383*g1^6*N^3 
+ 36863424*g1^6*N^2*z3 - 419904*g1^6*N^2*z4 + 177712643*g1^6*N^2 
- 4478976*g1^6*N*z3^2 - 742328064*g1^6*N*z3 - 107495424*g1^6*N*z4 
+ 235332864*g1^6*N*z5 + 55987200*g1^6*N*z6 + 144989308*g1^6*N 
- 8957952*g1^6*z3^2 + 118357632*g1^6*z3 - 6438528*g1^6*z4 
+ 448644096*g1^6*z5 + 111974400*g1^6*z6 - 2148384460*g1^6 
- 9683712*g1^5*g2*N^2*z3 + 139968*g1^5*g2*N^2*z4 
- 239626932*g1^5*g2*N^2 + 261636480*g1^5*g2*N*z3 
+ 114773760*g1^5*g2*N*z4 - 15676416*g1^5*g2*N*z5 - 721700256*g1^5*g2*N 
- 532894464*g1^5*g2*z3 - 116453376*g1^5*g2*z4 - 88459776*g1^5*g2*z5 
- 2247309264*g1^5*g2 + 33264*g1^4*g2^2*N^2*z3 - 11664*g1^4*g2^2*N^2*z4 
+ 27933964*g1^4*g2^2*N^2 - 217549152*g1^4*g2^2*N*z3 
- 16772832*g1^4*g2^2*N*z4 + 15863040*g1^4*g2^2*N*z5 
+ 1982876178*g1^4*g2^2*N - 17915904*g1^4*g2^2*z3^2 
- 260810496*g1^4*g2^2*z3 - 9424512*g1^4*g2^2*z4 
+ 958314240*g1^4*g2^2*z5 + 223948800*g1^4*g2^2*z6 
- 4262978572*g1^4*g2^2 + 64981440*g1^3*g2^3*N*z3 
- 699840*g1^3*g2^3*N*z4 + 42849576*g1^3*g2^3*N 
+ 53426304*g1^3*g2^3*z3 - 55707264*g1^3*g2^3*z4 
- 45909504*g1^3*g2^3*z5 - 2372158632*g1^3*g2^3 
- 2798064*g1^2*g2^4*N*z3 + 11664*g1^2*g2^4*N*z4 
- 82592425*g1^2*g2^4*N - 4478976*g1^2*g2^4*z3^2 
- 304240320*g1^2*g2^4*z3 - 50668416*g1^2*g2^4*z4 
+ 217790208*g1^2*g2^4*z5 + 55987200*g1^2*g2^4*z6 
- 356200001*g1^2*g2^4 - 42565824*g1*g2^5*z3 + 20995200*g1*g2^5*z4 
+ 2239488*g1*g2^5*z5 + 11611044*g1*g2^5 - 3161808*g2^6*z3 
- 2111184*g2^6*z4 + 746496*g2^6*z5 + 147062518*g2^6))/161243136;

C_sigma =

1 + (2*(g1^2*N + g2^2))/9 

+ (256*g1^4*N^2 - 998*g1^4*N - 5160*g1^3*g2*N + 1303*g1^2*g2^2*N 
- 1533*g2^4)/5184 

+ (4096*g1^6*N^3 - 42912*g1^6*N^2*z3 + 315498*g1^6*N^2 - 61632*g1^6*N*z3 
- 15552*g1^6*N*z4 + 354168*g1^6*N - 390240*g1^5*g2*N^2 
+ 117504*g1^5*g2*N*z3 + 594128*g1^5*g2*N + 62883*g1^4*g2^2*N^2 
- 133920*g1^4*g2^2*N*z3 - 38880*g1^4*g2^2*N*z4 + 1541886*g1^4*g2^2*N 
- 3456*g1^3*g2^3*N*z3 + 273320*g1^3*g2^3*N - 6624*g1^2*g2^4*N*z3 
- 191660*g1^2*g2^4*N - 18720*g2^6*z3 - 7776*g2^6*z4 + 366297*g2^6)/373248 

+ (196608*g1^8*N^4 - 8762256*g1^8*N^3*z3 + 186624*g1^8*N^3*z4 
+ 77983825*g1^8*N^3 - 1119744*g1^8*N^2*z3^2 - 103667040*g1^8*N^2*z3 
- 27946944*g1^8*N^2*z4 + 59999616*g1^8*N^2*z5 + 13996800*g1^8*N^2*z6 
- 181970590*g1^8*N^2 - 2239488*g1^8*N*z3^2 - 1786752*g1^8*N*z3 
- 1912896*g1^8*N*z4 + 109828224*g1^8*N*z5 + 27993600*g1^8*N*z6 
- 409112696*g1^8*N + 93312*g1^7*g2*N^3*z3 - 56298960*g1^7*g2*N^3 
+ 307996992*g1^7*g2*N^2*z3 + 33592320*g1^7*g2*N^2*z4 
- 5598720*g1^7*g2*N^2*z5 - 951232272*g1^7*g2*N^2 
- 263202048*g1^7*g2*N*z3 - 26873856*g1^7*g2*N*z4 - 20715264*g1^7*g2*N*z5 
- 471203568*g1^7*g2*N - 125712*g1^6*g2^2*N^3*z3 - 11664*g1^6*g2^2*N^3*z4 
+ 7737579*g1^6*g2^2*N^3 - 66665808*g1^6*g2^2*N^2*z3 
- 10672560*g1^6*g2^2*N^2*z4 + 5132160*g1^6*g2^2*N^2*z5 
+ 632442146*g1^6*g2^2*N^2 - 8957952*g1^6*g2^2*N*z3^2 
- 349453440*g1^6*g2^2*N*z3 - 12923712*g1^6*g2^2*N*z4 
+ 471505536*g1^6*g2^2*N*z5 + 111974400*g1^6*g2^2*N*z6 
- 1399702516*g1^6*g2^2*N + 16757280*g1^5*g2^3*N^2*z3 
+ 1049760*g1^5*g2^3*N^2*z4 + 70394640*g1^5*g2^3*N^2 
- 192445632*g1^5*g2^3*N*z3 - 40170816*g1^5*g2^3*N*z4 
- 41990400*g1^5*g2^3*N*z5 - 1029135756*g1^5*g2^3*N 
- 4018464*g1^4*g2^4*N^2*z3 - 58320*g1^4*g2^4*N^2*z4 
- 38646828*g1^4*g2^4*N^2 - 4478976*g1^4*g2^4*N*z3^2 
- 108994896*g1^4*g2^4*N*z3 - 34502112*g1^4*g2^4*N*z4 
+ 235612800*g1^4*g2^4*N*z5 + 55987200*g1^4*g2^4*N*z6 
- 740620031*g1^4*g2^4*N + 28250208*g1^3*g2^5*N*z3 
+ 13926816*g1^3*g2^5*N*z4 - 5598720*g1^3*g2^5*N*z5 
- 325691316*g1^3*g2^5*N + 5062176*g1^2*g2^6*N*z3 
- 1632960*g1^2*g2^6*N*z4 + 2239488*g1^2*g2^6*N*z5 
+ 177296175*g1^2*g2^6*N - 1119744*g2^8*z3^2 - 49397472*g2^8*z3 
- 7196688*g2^8*z4 + 54027648*g2^8*z5 + 13996800*g2^8*z6 
- 309170904*g2^8)/80621568;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


